Track Based Alignment of the ATLAS Silicon Detectors with the Robust Alignment Algorithm

The Robust Alignment algorithm for the ATLAS silicon detectors is presented. It is an iterative method based on centering residual and overlap residual distributions. Tests on simulated and real data are discussed.

==> MakeRobustAlignmentNote.sh <==
latex robustalignnote.tex
bibtex robustalignnote
latex robustalignnote.tex
latex robustalignnote.tex
dvipdf robustalignnote.dvi

